EgoCap: Egocentric Marker-less Motion Capture with Two Fisheye Cameras (Extended Abstract)

Marker-based and marker-less optical skeletal motion-capture methods use an outside-in arrangement of cameras placed around a scene, with viewpoints converging on the center. They often create discomfort by possibly needed marker suits, and their recording volume is severely restricted and often constrained to indoor scenes with controlled backgrounds. We therefore propose a new method for real-time, marker-less and egocentric motion capture which estimates the full-body skeleton pose from a lightweight stereo pair of fisheye cameras that are attached to a helmet or virtual-reality headset. It combines the strength of a new generative pose estimation framework for fisheye views with a ConvNet-based body-part detector trained on a new automatically annotated and augmented dataset. Our inside-in method captures full-body motion in general indoor and outdoor scenes, and also crowded scenes.

==> cleanup_commentsInTex.sh <==
#!/bin/bash

for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%//g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%/g' $f
done



==> cleanup_unusedFiles.sh <==
#!/bin/bash

SEARCHPATH="figures/"
FINDEXT=".*\.\(jpg\|off\|obj\|png\|log\|loglog\|pdf\|dpth\|dep\|bat\|fig\|m\|pdn\|motion\|tex\)"

echo " "

# remove new line in log file, as long file names are otherwise broken into two lines
for f in `find ./ -name "*.log"` ; do
	echo "removing newline in $f"
	tr -d "\n\r" < $f > "${f}log"
done

echo " "

# now check for all images in (cleaned) log file
for f in `find $SEARCHPATH -type f -regex $FINDEXT` ; do
     
   #  fname=`echo $f | cut -d'.' -f1` #just get files name without extension
#	 fname=${f##*/} #just get files name without path
fname=$f
     #perform operations
	if grep $fname *.loglog -c > 1
	then
			echo "used: $f"
	else
			echo "File $fname is not in use, removing"
			rm "$f"
	#        mv "fig/$image_file" "fig/moved.$image_file" # or any other action
	fi
done

# delete empty directories
find . -type d -depth -empty -exec rmdir "{}" \;

